From DGLAP to Sudakov: Precision Predictions for Energy-Energy Correlators

Correlations in the distribution of energy produced in collider experiments provide a snapshot of the microscopic dynamics of QCD, and its evolution from asymptotically free quarks and gluons, to confined hadrons. There has recently been considerable progress in the interpretation and precision calculation of these correlations, using a specific class of observables called energy correlators (EECs). These observables are most cleanly studied in $e^+e^-$ collisions, where they can be measured over their full angular range. Of particular interest are kinematic limits of the correlator, both collinear, and back-to-back, where the correlator exhibits scaling behaviors governed by specific operators in QCD. Resolving these scalings requires measurements with exceptional angular resolution, which can be achieved by performing measurements on tracks (charged particles). In this paper we perform the first calculation of the track-based EEC over its entire kinematic range, achieving a record precision of of NNLL (collinear) + NNLO (fixed order) + NNNNLL (back-to-back) for the track-based EEC, and additionally incorporate the leading non-perturbative corrections and their resummation, including the Collins-Soper kernel computed using lattice QCD. We describe the breadth of physics probed by this observable, and highlight the impact of different components of our factorization theorem on the final distribution. Combined with recent measurements of the track-based EEC with archival LEP data, our calculation initiates the precision study of track-based observables at LEP, which will lead to new insights into the dynamics of QCD, and the precision extraction of its underlying parameters.

==> anc/4paper_trackEEC_FO.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43975,       1370]
NotebookOptionsPosition[     41251,       1314]
NotebookOutlinePosition[     41674,       1331]
CellTagsIndexPosition[     41631,       1328]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Fixed-Order Results of Track Energy-Energy Correlators (EEC)", "Title",
 CellChangeTimes->{{3.943519952832101*^9, 3.943520009288144*^9}, {
  3.943520903106771*^9, 
  3.943520905474812*^9}},ExpressionUUID->"23175b62-0973-4beb-be66-\
c4811b07db96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.943522971870905*^9, 3.9435229797923117`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f34a0643-244d-4a7c-bfbf-790f3932ef7a"],

Cell[BoxData["\<\"/Users/liirba/Desktop/HEP_MyProjects/2402FulltrackEECb2b/\
4Submission/track_ee_full_angle_submission/anc\"\>"], "Output",
 CellChangeTimes->{3.9435229802957907`*^9, 3.974522979000513*^9, 
  3.974537857399317*^9, 3.9745416990500603`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c1839bc8-fa51-4c37-a577-5320713fda88"]
}, Open  ]],

Cell[TextData[{
 "The results presented in Section \[OpenCurlyDoubleQuote]Fixed-Order Results\
\[CloseCurlyDoubleQuote] of the paper are also listed here. \nThe full track \
EEC up to two-loop order = ",
 StyleBox["trackeec$as0",
  FontColor->RGBColor[0, 0, 1]],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "s"], TraditionalForm]],ExpressionUUID->
  "db73919c-8dcf-4649-82b7-a6923be36568"],
 " ",
 StyleBox["trackeec$as1",
  FontColor->RGBColor[0, 0, 1]],
 " + ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["a", "s", "2"], TraditionalForm]],ExpressionUUID->
  "acdd5ed9-e0ed-4e3a-aef9-78f117dfa78f"],
 " ",
 StyleBox["trackeec$as2",
  FontColor->RGBColor[0, 0, 1]],
 ". \nIn the following we present the explicit expressions of ",
 StyleBox["trackeec$as0",
  FontColor->RGBColor[0, 0, 1]],
 ", ",
 StyleBox["trackeec$as1",
  FontColor->RGBColor[0, 0, 1]],
 " and ",
 StyleBox["trackeec$as2",
  FontColor->RGBColor[0, 0, 1]],
 ". "
}], "Text",
 CellChangeTimes->{{3.9435208706706448`*^9, 
  3.943521112502685*^9}},ExpressionUUID->"ccd799f0-57c1-4a06-b9b9-\
b21c5f25995f"],

Cell[TextData[{
 StyleBox["Notation",
  FontWeight->"Bold"],
 ": \n1. ",
 StyleBox["deltaz",
  FontColor->RGBColor[0, 0, 1]],
 " = \[Delta](z), ",
 StyleBox["delta1mz",
  FontColor->RGBColor[0, 0, 1]],
 " = \[Delta](1-z) ; \n2. ",
 StyleBox["col",
  FontColor->RGBColor[0, 0, 1]],
 " indicates that the associated terms are at leading power ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "8c39f61f-78e1-4ba6-9bd1-feccad287be6"],
 " for the collinear limit, where all ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "z"], TraditionalForm]],ExpressionUUID->
  "2bae2f38-42aa-4cc9-b1ab-126b6e198779"],
 ", ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "n"], "z"], TraditionalForm]],
  ExpressionUUID->"16459459-4477-4465-969e-24b0f57a059e"],
 " are indeed plus distributions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"[", 
     FractionBox["1", "z"], "]"}], "+"], TraditionalForm]],ExpressionUUID->
  "4f43bd36-3228-4f7e-8983-79965a92eb8a"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"[", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "n"], "z"], "]"}], "+"], 
   TraditionalForm]],ExpressionUUID->"3a4d5aa7-4236-45ce-91c9-22c37c06b535"],
 "; ",
 StyleBox["b2b",
  FontColor->RGBColor[0, 0, 1]],
 " indicates that the associated terms are at leading power ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "80e999bf-620f-4adb-a069-57909747bf1a"],
 " for the back-to-back limit, where all ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    RowBox[{"1", "-", "z"}]], TraditionalForm]],ExpressionUUID->
  "fa75609f-fe97-47eb-9b6b-dec7d7e8ac61"],
 ", ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z"}], "]"}], "n"], 
    RowBox[{"1", "-", "z"}]], TraditionalForm]],ExpressionUUID->
  "e62a7dac-b84b-4a83-ba2b-9265eb792bc4"],
 " are indeed plus distributions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"[", 
     FractionBox["1", 
      RowBox[{"1", "-", "z"}]], "]"}], "+"], TraditionalForm]],ExpressionUUID->
  "5d810f18-0518-4e4c-a274-8218c7b66c65"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"[", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], "n"], 
      RowBox[{"1", "-", "z"}]], "]"}], "+"], TraditionalForm]],ExpressionUUID->
  "c0998390-3e48-4460-944f-a3b3e38c6b9c"],
 "; \n3. color factors: ",
 StyleBox["cF",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "F"], TraditionalForm]],ExpressionUUID->
  "e6e8f1fe-c1d3-4559-9a12-5cbf8835be98"],
 ", ",
 StyleBox["cA",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "A"], TraditionalForm]],ExpressionUUID->
  "f214155b-2629-4964-8a6f-8da18b737f3a"],
 ", ",
 StyleBox["tF",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "F"], TraditionalForm]],ExpressionUUID->
  "300fca2e-e3af-4fd1-bb63-0030ad24b76f"],
 ", ",
 StyleBox["nf",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "05f9f9f9-5541-4715-9fe5-177532d7c80c"],
 " ; \n4. ",
 StyleBox["lmu",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Log", "[", 
    FractionBox["\[Mu]", "Q"], "]"}], TraditionalForm]],ExpressionUUID->
  "d294918f-0550-4607-97e2-616f085114de"],
 " where \[Mu] denotes the common renormalization scale, i.e., the \
fixed-order scale, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "FO"], TraditionalForm]],ExpressionUUID->
  "8b5fcf22-4903-4f52-920d-7589138bcc9a"],
 " ; \n5. ",
 StyleBox["fQ",
  FontColor->RGBColor[0, 0, 1]],
 " denotes the sum over quark flavors except ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],ExpressionUUID->
  "26717a26-c86d-4a6a-9636-89367bf561d2"],
 ", for the process of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["e", "+"], 
     SuperscriptBox["e", "-"]}], "\[Rule]", " ", 
    RowBox[{"q", " ", 
     OverscriptBox["q", "_"]}]}], TraditionalForm]],ExpressionUUID->
  "f6631103-bab6-446b-acdd-9602b3f01d3b"],
 ", i.e., ",
 StyleBox["fQ",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{"Q", " ", 
     RowBox[{"(", 
      RowBox[{"Q", "\[NotEqual]", "q"}], ")"}]}]], TraditionalForm]],
  ExpressionUUID->"eb5353f9-716f-488a-b689-a09376c85d1c"],
 " ; \n6. track function moments: the ",
 StyleBox["n",
  FontSlant->"Italic"],
 "th moment is defined as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "i"], "(", "n", ")"}], "=", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{"dx", " ", 
      SuperscriptBox["x", "n"], 
      RowBox[{
       SubscriptBox["T", "i"], "(", "x", ")"}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1759605d-fe49-43e4-880d-544f715ebc5a"],
 ", \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ttg2",
     FontColor->RGBColor[0, 0, 1]], "=", 
    RowBox[{
     SubscriptBox["T", "g"], "(", "2", ")"}]}], TraditionalForm]],
  ExpressionUUID->"11d7e303-8bd3-4786-923c-34efa69e2c4f"],
 " , \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ttg1ttg1",
     FontColor->RGBColor[0, 0, 1]], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "g"], "(", "1", ")"}], 
     RowBox[{
      SubscriptBox["T", "g"], "(", "1", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"d6541641-2e2b-4fca-93cb-134d3c1cd9ce"],
 " , \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ttq2",
     FontColor->RGBColor[0, 0, 1]], "=", 
    RowBox[{
     SubscriptBox["T", "q"], "(", "2", ")"}]}], TraditionalForm]],
  ExpressionUUID->"7cbc1adf-cd37-4d96-93c0-eae0dddb503d"],
 " ,\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ttqbar2",
     FontColor->RGBColor[0, 0, 1]], "=", 
    RowBox[{
     SubscriptBox["T", 
      OverscriptBox["q", "_"]], "(", "2", ")"}]}], TraditionalForm]],
  ExpressionUUID->"50d02b98-348a-45b5-85e8-ab8a5604466c"],
 " , \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ttQ2",
     FontColor->RGBColor[0, 0, 1]], "=", 
    RowBox[{
     SubscriptBox["T", "Q"], "(", "2", ")"}]}], TraditionalForm]],
  ExpressionUUID->"3a24442c-9ccf-4113-9989-9b08012c2600"],
 " ,\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["ttQbar2",
     FontColor->RGBColor[0, 0, 1]], "=", 
    RowBox[{
     SubscriptBox["T", 
      OverscriptBox["Q", "_"]], "(", "2", ")"}]}], TraditionalForm]],
  ExpressionUUID->"a777de97-beed-44e0-afa8-b36934f82aea"],
 " , \n",
 StyleBox["ttg1ttq1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "g"], "(", "1", ")"}], TraditionalForm]],ExpressionUUID->
  "030caf7b-f616-4815-adfc-7c3ac70f1f7c"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "q"], "(", "1", ")"}], TraditionalForm]],ExpressionUUID->
  "c59a3e77-97c5-45ad-ab66-e0052c404476"],
 " , \n",
 StyleBox["ttg1ttqbar1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "g"], "(", "1", ")"}], TraditionalForm]],ExpressionUUID->
  "9065ef73-a67f-4d27-9400-554e522713a8"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     OverscriptBox["q", "_"]], "(", "1", ")"}], TraditionalForm]],
  ExpressionUUID->"71c73c16-4c6d-43ba-a28f-bdcca3f902e6"],
 " , \n",
 StyleBox["ttq1ttq1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "q"], "(", "1", ")"}], 
    RowBox[{
     SubscriptBox["T", "q"], "(", "1", ")"}]}], TraditionalForm]],
  ExpressionUUID->"36449635-1931-4e80-9c71-d25b1f83eed9"],
 " , \n",
 StyleBox["ttq1ttQ1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "q"], "(", "1", ")"}], 
    RowBox[{
     SubscriptBox["T", "Q"], "(", "1", ")"}]}], TraditionalForm]],
  ExpressionUUID->"45c483e6-7b9a-45b5-8535-3f2b999e1067"],
 " ,\n",
 StyleBox["ttq1ttqbar1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "q"], "(", "1", ")"}], TraditionalForm]],ExpressionUUID->
  "da52832a-033b-4d99-97ee-c952c095ea89"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     OverscriptBox["q", "_"]], "(", "1", ")"}], TraditionalForm]],
  ExpressionUUID->"13b0d6d2-4bf5-47f4-b6bf-cf396b982c8d"],
 " ,\n",
 StyleBox["ttq1ttQbar1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "q"], "(", "1", ")"}], 
    RowBox[{
     SubscriptBox["T", 
      OverscriptBox["Q", "_"]], "(", "1", ")"}]}], TraditionalForm]],
  ExpressionUUID->"11556850-daae-40a8-bf73-091739af3152"],
 " ,\n",
 StyleBox["ttQ1ttQbar1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "Q"], "(", "1", ")"}], 
    RowBox[{
     SubscriptBox["T", 
      OverscriptBox["Q", "_"]], "(", "1", ")"}]}], TraditionalForm]],
  ExpressionUUID->"6f8c2053-a499-4ee0-9f2b-f9d81658c37c"],
 " ,\n",
 StyleBox["ttqbar1ttQ1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", 
      OverscriptBox["q", "_"]], "(", "1", ")"}], 
    RowBox[{
     SubscriptBox["T", "Q"], "(", "1", ")"}]}], TraditionalForm]],
  ExpressionUUID->"ce6b391c-3994-4a69-b71f-dd98b674ef46"],
 " ,\n",
 StyleBox["ttqbar1ttqbar1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     OverscriptBox["q", "_"]], "(", "1", ")"}], TraditionalForm]],
  ExpressionUUID->"168c3216-4dda-4704-9666-c671e688ec4d"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     OverscriptBox["q", "_"]], "(", "1", ")"}], TraditionalForm]],
  ExpressionUUID->"de526bd8-44d0-4134-bff5-be4c3868d46b"],
 " ,\n",
 StyleBox["ttqbar1ttQbar1",
  FontColor->RGBColor[0, 0, 1]],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     OverscriptBox["q", "_"]], "(", "1", ")"}], TraditionalForm]],
  ExpressionUUID->"56b1b19f-03fc-4516-a4dd-41d6efc7fb36"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     OverscriptBox["Q", "_"]], "(", "1", ")"}], TraditionalForm]],
  ExpressionUUID->"bc3097dc-6f70-46fc-acf5-6f939f33b071"],
 " ."
}], "Text",
 CellChangeTimes->{{3.943521122516015*^9, 3.94352118795265*^9}, {
  3.9435212234073467`*^9, 3.943521287904896*^9}, {3.943521346521039*^9, 
  3.9435213823308992`*^9}, {3.943521530421*^9, 3.943521748125073*^9}, {
  3.9435220643009577`*^9, 3.943522071139633*^9}, {3.9435221088657*^9, 
  3.943522189930841*^9}, {3.943522240604844*^9, 3.943522443440913*^9}, {
  3.9435225221414137`*^9, 3.943522852606914*^9}, {3.943523032873847*^9, 
  3.943523037816242*^9}, {3.9435231094237747`*^9, 3.943523159011208*^9}, {
  3.94514284460538*^9, 3.945142863966422*^9}, {3.945142939147216*^9, 
  3.9451432499274883`*^9}, {3.970112274207621*^9, 
  3.970112435428056*^9}},ExpressionUUID->"50bbe7ca-d12e-44c1-837b-\
4df00f99c37f"],

Cell[CellGroupData[{

Cell["Born-level", "Section",
 CellChangeTimes->{{3.943520183512642*^9, 
  3.943520187880495*^9}},ExpressionUUID->"b2ede197-c666-4962-bb69-\
392e15055531"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trackeec$as0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "delta1mz", " ", "ttq1ttqbar1"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "deltaz", 
     RowBox[{"(", 
      RowBox[{"ttq2", "+", "ttqbar2"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943520194642234*^9, 3.943520196862911*^9}, {
  3.943520694396778*^9, 3.943520755779821*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"12cefbf0-c666-4410-b50b-83a16fd1cd33"]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop ", "Section",
 CellChangeTimes->{{3.94352010322887*^9, 
  3.943520108173933*^9}},ExpressionUUID->"35ae686e-028c-40ab-a281-\
92bfe934dd07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trackeec$as1", "=", 
   RowBox[{
    RowBox[{"cF", " ", 
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"ttg1ttq1", "+", "ttg1ttqbar1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"156", "-", 
         RowBox[{"90", " ", "z"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["z", "3"]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"14", " ", "z"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        SuperscriptBox["z", "5"]]}], ")"}]}], "+", 
    RowBox[{"cF", " ", "ttq1ttqbar1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"24", "+", 
          RowBox[{"18", " ", "z"}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["z", "3"]}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "z", "+", 
           SuperscriptBox["z", "2"], "+", 
           SuperscriptBox["z", "3"], "+", 
           SuperscriptBox["z", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        SuperscriptBox["z", "5"]]}], ")"}]}], "+", 
    RowBox[{"b2b", "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"cF", " ", 
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"ttg1ttq1", "+", "ttg1ttqbar1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["8", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
          RowBox[{"delta1mz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["52", "9"]}], "-", 
             FractionBox[
              RowBox[{"16", " ", "lmu"}], "3"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"cF", " ", "ttq1ttqbar1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["17", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}]}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}]}], 
           RowBox[{"1", "-", "z"}]], "+", 
          RowBox[{"delta1mz", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["16", "9"], "-", 
             FractionBox[
              SuperscriptBox["\[Pi]", "2"], "3"], "+", 
             FractionBox[
              RowBox[{"16", " ", "lmu"}], "3"]}], ")"}]}]}], ")"}]}]}], " ", 
      ")"}]}], "+", 
    RowBox[{"col", "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"cF", " ", 
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"ttg1ttq1", "+", "ttg1ttqbar1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", " ", "z"}]], "+", 
          RowBox[{"deltaz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["37", "6"]}], "-", 
             RowBox[{"3", " ", "lmu"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"cF", " ", "deltaz", " ", "ttg2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["71", "48"]}], "-", 
          FractionBox[
           RowBox[{"7", " ", "lmu"}], "6"]}], ")"}]}], "+", 
       RowBox[{"cF", " ", "deltaz", " ", 
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"ttq2", "+", "ttqbar2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["131", "16"], "+", 
          FractionBox[
           RowBox[{"25", " ", "lmu"}], "6"]}], ")"}]}]}], " ", ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.919924631770111*^9, 3.919924668787036*^9}, {
  3.920022841338751*^9, 3.920022878939083*^9}, {3.920070984402585*^9, 
  3.92007098589882*^9}, {3.943520124694363*^9, 3.943520143383616*^9}, {
  3.94352020070368*^9, 3.9435202518033857`*^9}, {3.943520292728731*^9, 
  3.943520441050311*^9}, {3.943520548997856*^9, 3.943520639907263*^9}, {
  3.943521318527933*^9, 3.943521324033503*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3136b902-78ef-4f4f-a4e5-a5fdb4460024"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"trackeec$as1", "//", "Variables"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.943520680842287*^9, 3.943520685526515*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3d20adbb-5e04-4e36-81e8-c41f017352ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b2b", ",", "cF", ",", "col", ",", "delta1mz", ",", "deltaz", ",", "lmu", ",",
    "ttg1ttq1", ",", "ttg1ttqbar1", ",", "ttg2", ",", "ttq1ttqbar1", ",", 
   "ttq2", ",", "ttqbar2", ",", "z", ",", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.943520685859345*^9, 3.974537972714786*^9, 
  3.974541710072797*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"a16408da-2336-4ff4-9856-755437ab154b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-loop", "Section",
 CellChangeTimes->{{3.9435201701659317`*^9, 3.9435201717025642`*^9}, {
  3.943522937833416*^9, 
  3.943522938039562*^9}},ExpressionUUID->"27fcc92e-aa2e-4e86-a4f2-\
f2ae2cb3d2e3"],

Cell[CellGroupData[{

Cell["Replacement rules involved", "Subsection",
 CellChangeTimes->{{3.9435228946431627`*^9, 
  3.9435229350956297`*^9}},ExpressionUUID->"e043d2ef-412c-417a-913e-\
bce5749977dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funcreplmu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"fbasis$lmu", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"156", "-", 
         RowBox[{"90", " ", "z"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["z", "3"]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"14", " ", "z"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        SuperscriptBox["z", "5"]]}]}], ",", 
     RowBox[{
      RowBox[{"fbasis$lmu", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"24", "+", 
          RowBox[{"18", " ", "z"}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["z", "3"]}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "z", "+", 
           SuperscriptBox["z", "2"], "+", 
           SuperscriptBox["z", "3"], "+", 
           SuperscriptBox["z", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], 
        SuperscriptBox["z", "5"]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942920573403523*^9, 3.942920575363861*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"dc62f7b8-dcda-4a11-bab3-7842fa1d8949"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funcrepall", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Log", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}], "+", 
          RowBox[{"zeta", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "-", 
           SqrtBox["z"]}], 
          RowBox[{"1", "+", 
           SqrtBox["z"]}]], "]"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           SqrtBox["z"]}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          SqrtBox["z"]}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z"}], "]"}], "-", 
       RowBox[{"zeta", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          FractionBox["z", 
           RowBox[{"1", "-", "z"}]], "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", "z"}], "]"}], "+", 
             RowBox[{"zeta", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", 
             FractionBox["z", 
              RowBox[{"1", "-", "z"}]]}]}], "]"}], "-", 
          RowBox[{"zeta", "[", "3", "]"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "3"], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "z"}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", 
             FractionBox["z", 
              RowBox[{"1", "-", "z"}]]}]}], "]"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "3"], "-", 
       RowBox[{"12", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}], "-", 
          RowBox[{"zeta", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", 
          FractionBox["z", 
           RowBox[{"1", "-", "z"}]]}]}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "z", "]"}], " ", 
        RowBox[{"zeta", "[", "2", "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox["z"]}], 
           RowBox[{"1", "-", 
            SqrtBox["z"]}]], "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "-", "z"}], "z"], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox[
            SqrtBox["z"], 
            RowBox[{"1", "-", 
             SqrtBox["z"]}]]}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox[
           SqrtBox["z"], 
           RowBox[{"1", "+", 
            SqrtBox["z"]}]]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox["z", 
            RowBox[{"1", "-", "z"}]]}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"zeta", "[", "2", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], "3"], "-", 
       RowBox[{"15", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"zeta", "[", "2", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "z"}], "]"}], "-", 
         FractionBox[
          RowBox[{"15", " ", 
           RowBox[{"zeta", "[", "2", "]"}]}], "2"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["34", "3"]}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
       RowBox[{"34", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           SqrtBox["z"]}], "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["64", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           SqrtBox["z"]}], "]"}], "3"]}], "+", 
       RowBox[{"17", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             SqrtBox["z"]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["17", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           SqrtBox["z"]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "z", "]"}]}], ")"}]}], "-", 
       RowBox[{"29", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "z"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], "2"], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], ")"}]}], "-", 
       RowBox[{"23", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z"}], "]"}], " ", 
           RowBox[{"Log", "[", "z", "]"}]}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], ")"}]}], "-", 
       RowBox[{"76", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", 
           SqrtBox["z"]}]}], "]"}]}], "-", 
       RowBox[{"42", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", 
           RowBox[{"1", "+", 
            SqrtBox["z"]}]]}], "]"}]}], "+", 
       RowBox[{"29", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["82", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", 
             SqrtBox["z"]}]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            SqrtBox["z"]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"34", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SqrtBox["z"]}], ")"}]}]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox[
             RowBox[{"1", "-", 
              SqrtBox["z"]}], 
             RowBox[{"1", "+", 
              SqrtBox["z"]}]]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["z"]}], ")"}]}]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", 
             SqrtBox["z"]}]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox[
             SqrtBox["z"], 
             RowBox[{"1", "+", 
              SqrtBox["z"]}]]}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["5", "18"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "z"}], "]"}]}], "+", 
       RowBox[{"34", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"zeta", "[", "2", "]"}]}], "-", 
       RowBox[{"50", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          SqrtBox["z"]}], "]"}], " ", 
        RowBox[{"zeta", "[", "2", "]"}]}], "+", 
       RowBox[{"17", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z"}], "]"}], " ", 
        RowBox[{"zeta", "[", "2", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "z", "]"}], " ", 
        RowBox[{"zeta", "[", "2", "]"}]}], "-", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "2"]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.942920519587471*^9, 3.942920522019599*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"21c56194-d2be-4ec1-9403-10ac9d0f08d4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Track EEC at two-loop", "Subsection",
 CellChangeTimes->{{3.9435229210217533`*^9, 
  3.943522956446607*^9}},ExpressionUUID->"3c529687-1bf5-4ed9-b19e-\
bb3f0afae628"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trackeec$as2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"<<", "\"\<trackEEC_as2_full.m\>\""}], ")"}], "/.", 
      "funcrepall"}], "/.", "funcreplmu"}], "/.", 
    RowBox[{"zeta", "\[Rule]", "Zeta"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942920565362032*^9, 3.9429205672647657`*^9}, {
   3.9429210657853928`*^9, 3.942921068769067*^9}, 3.945143460460849*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"69caa62a-0b89-4253-9740-4ea9497d6757"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "//", "Variables"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.974537876673328*^9, 3.974537882716571*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"48ba9512-f3cb-4d65-9390-c9837abe9199"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b2b", ",", "cA", ",", "cF", ",", "col", ",", "delta1mz", ",", "deltaz", ",",
    "fQ", ",", "lmu", ",", "nf", ",", "tF", ",", "ttg1ttg1", ",", "ttg1ttq1", 
   ",", "ttg1ttqbar1", ",", "ttg2", ",", "ttq1ttq1", ",", "ttq1ttQ1", ",", 
   "ttq1ttqbar1", ",", "ttq1ttQbar1", ",", "ttQ1ttQbar1", ",", "ttq2", ",", 
   "ttQ2", ",", "ttqbar1ttQ1", ",", "ttqbar1ttqbar1", ",", "ttqbar1ttQbar1", ",",
    "ttqbar2", ",", "ttQbar2", ",", "z", ",", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"1", "-", 
      SqrtBox["z"]}], 
     RowBox[{"1", "+", 
      SqrtBox["z"]}]], "]"}], ",", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SqrtBox["z"]}], "]"}], ",", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"1", "+", 
      SqrtBox["z"]}], 
     RowBox[{"1", "-", 
      SqrtBox["z"]}]], "]"}], ",", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z"}], "]"}], ",", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"1", "-", "z"}], "z"], "]"}], ",", 
   RowBox[{"Log", "[", "z", "]"}], ",", 
   RowBox[{"Log", "[", 
    FractionBox["z", 
     RowBox[{"1", "-", "z"}]], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"1", "-", "z"}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", 
      SqrtBox["z"]}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     SqrtBox["z"]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "z"}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["z"]}], ")"}]}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{"1", "-", 
      SqrtBox["z"]}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       SqrtBox["z"]}]]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     FractionBox[
      RowBox[{"1", "-", 
       SqrtBox["z"]}], 
      RowBox[{"1", "+", 
       SqrtBox["z"]}]]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["z"]}], ")"}]}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{"1", "-", "z"}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", 
      SqrtBox["z"]}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     SqrtBox["z"]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox["z"], 
       RowBox[{"1", "-", 
        SqrtBox["z"]}]]}]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     FractionBox[
      SqrtBox["z"], 
      RowBox[{"1", "+", 
       SqrtBox["z"]}]]}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", "z"}], "]"}], ",", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", 
      FractionBox["z", 
       RowBox[{"1", "-", "z"}]]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.974537883069791*^9, 3.9745417203807087`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"3fcf72cc-8c62-4a83-992d-63bb29b08e10"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test values of track function moments to play with", "Section",
 CellChangeTimes->{{3.945341196800769*^9, 3.9453412060612717`*^9}, {
  3.945341357472705*^9, 3.945341365563409*^9}, {3.970111809296796*^9, 
  3.97011182460347*^9}},ExpressionUUID->"11415263-79ef-4b8b-b230-\
fffa563fe9a3"],

Cell[TextData[{
 "The first and second moments of track functions at \[Mu] = 91.2 GeV are \
listed below, where for simplicity we assume all (anti-)quarks have the same \
track function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "q"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0d51cdc2-c754-4a33-9ca5-19b1f310ac83"],
 "."
}], "Text",
 CellChangeTimes->{{3.970111858650473*^9, 3.9701118788738527`*^9}, {
  3.9701120571505423`*^9, 3.970112116017873*^9}, {3.970112199200275*^9, 
  3.97011223789202*^9}},ExpressionUUID->"7c4e6806-884c-4d1e-848a-\
d4dec2f63b1a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "g"], "(", "1", ")"}], "=", "0.617925"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6ee8c222-4506-4388-833c-5e877738fb70"],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["T", "g"], "(", "2", ")"}], "=", "0.399000"}], ","}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "04322853-2773-46c0-954b-7a6b6bac2cf3"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "q"], "(", "1", ")"}], "=", "0.620268"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "939ee89d-17ee-4f45-95cb-b1b45ba71122"],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["T", "q"], "(", "2", ")"}], "=", "0.417663"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5a59bb48-ee76-43cb-be1b-4dd072138bc6"],
 "."
}], "Text",
 CellChangeTimes->{{3.9701125258988123`*^9, 
  3.970112669413954*^9}},ExpressionUUID->"40e1a395-7fc8-4ca2-880a-\
3ae663a65ce4"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1688, 997},
WindowMargins->{{4, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.2 for Mac OS X x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c8ff206f-775e-409c-af01-194b2f2f8bab"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 252, 4, 235, "Title",ExpressionUUID->"23175b62-0973-4beb-be66-c4811b07db96"],
Cell[CellGroupData[{
Cell[857, 30, 250, 4, 44, "Input",ExpressionUUID->"f34a0643-244d-4a7c-bfbf-790f3932ef7a"],
Cell[1110, 36, 333, 4, 50, "Output",ExpressionUUID->"c1839bc8-fa51-4c37-a577-5320713fda88"]
}, Open  ]],
Cell[1458, 43, 1085, 35, 116, "Text",ExpressionUUID->"ccd799f0-57c1-4a06-b9b9-b21c5f25995f"],
Cell[2546, 80, 11388, 393, 857, "Text",ExpressionUUID->"50bbe7ca-d12e-44c1-837b-4df00f99c37f"],
Cell[CellGroupData[{
Cell[13959, 477, 155, 3, 99, "Section",ExpressionUUID->"b2ede197-c666-4962-bb69-392e15055531"],
Cell[14117, 482, 492, 12, 63, "Input",ExpressionUUID->"12cefbf0-c666-4410-b50b-83a16fd1cd33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14646, 499, 153, 3, 99, "Section",ExpressionUUID->"35ae686e-028c-40ab-a281-92bfe934dd07"],
Cell[14802, 504, 4730, 134, 399, "Input",ExpressionUUID->"3136b902-78ef-4f4f-a4e5-a5fdb4460024"],
Cell[CellGroupData[{
Cell[19557, 642, 241, 4, 44, "Input",ExpressionUUID->"3d20adbb-5e04-4e36-81e8-c41f017352ce"],
Cell[19801, 648, 485, 10, 50, "Output",ExpressionUUID->"a16408da-2336-4ff4-9856-755437ab154b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20335, 664, 206, 4, 99, "Section",ExpressionUUID->"27fcc92e-aa2e-4e86-a4f2-f2ae2cb3d2e3"],
Cell[CellGroupData[{
Cell[20566, 672, 178, 3, 79, "Subsection",ExpressionUUID->"e043d2ef-412c-417a-913e-bce5749977dd"],
Cell[20747, 677, 1774, 51, 139, "Input",ExpressionUUID->"dc62f7b8-dcda-4a11-bab3-7842fa1d8949"],
Cell[22524, 730, 12330, 372, 833, "Input",ExpressionUUID->"21c56194-d2be-4ec1-9403-10ac9d0f08d4"]
}, Closed]],
Cell[CellGroupData[{
Cell[34891, 1107, 171, 3, 53, "Subsection",ExpressionUUID->"3c529687-1bf5-4ed9-b19e-bb3f0afae628"],
Cell[35065, 1112, 515, 12, 44, "Input",ExpressionUUID->"69caa62a-0b89-4253-9740-4ea9497d6757"],
Cell[CellGroupData[{
Cell[35605, 1128, 230, 4, 44, "Input",ExpressionUUID->"48ba9512-f3cb-4d65-9390-c9837abe9199"],
Cell[35838, 1134, 3315, 106, 319, "Output",ExpressionUUID->"3fcf72cc-8c62-4a83-992d-63bb29b08e10"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39214, 1247, 291, 4, 99, "Section",ExpressionUUID->"11415263-79ef-4b8b-b230-fffa563fe9a3"],
Cell[39508, 1253, 591, 14, 51, "Text",ExpressionUUID->"7c4e6806-884c-4d1e-848a-d4dec2f63b1a"],
Cell[40102, 1269, 1121, 41, 149, "Text",ExpressionUUID->"40e1a395-7fc8-4ca2-880a-3ae663a65ce4"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/CTMD_moments.m <==
(* ::Package:: *)

C$polynomial$moment["g", "g"][0, 0, 0][1] = 1.000000000000001
 
C$polynomial$moment["g", "g"][1, 0, 0][1] = -28.645084271023816
 
C$polynomial$moment["g", "g"][1, 0, 1][1] = 0.
 
C$polynomial$moment["g", "g"][1, 1, 0][1] = 11.000000000000014
 
C$polynomial$moment["g", "g"][1, 1, 1][1] = -6.000000000000008
 
C$polynomial$moment["g", "g"][2, 0, 0][1] = -188.29603812304146
 
C$polynomial$moment["g", "g"][2, 0, 1][1] = 47.90361424255336
 
C$polynomial$moment["g", "g"][2, 0, 2][1] = 0.
 
C$polynomial$moment["g", "g"][2, 1, 0][1] = -401.2215602731263
 
C$polynomial$moment["g", "g"][2, 1, 1][1] = 130.42146536601234
 
C$polynomial$moment["g", "g"][2, 1, 2][1] = 0.
 
C$polynomial$moment["g", "g"][2, 2, 0][1] = 108.59259259259187
 
C$polynomial$moment["g", "g"][2, 2, 1][1] = -89.0000000000001
 
C$polynomial$moment["g", "g"][2, 2, 2][1] = 18.00000000000002
 
C$polynomial$moment["g", "g"][3, 0, 0][1] = 3016.634581289081
 
C$polynomial$moment["g", "g"][3, 0, 1][1] = -602.6006190126752
 
C$polynomial$moment["g", "g"][3, 0, 2][1] = 0.
 
C$polynomial$moment["g", "g"][3, 0, 3][1] = 0.
 
C$polynomial$moment["g", "g"][3, 1, 0][1] = -7853.659476088984
 
C$polynomial$moment["g", "g"][3, 1, 1][1] = 3309.4402843144494
 
C$polynomial$moment["g", "g"][3, 1, 2][1] = -287.42168545532024
 
C$polynomial$moment["g", "g"][3, 1, 3][1] = 0.
 
C$polynomial$moment["g", "g"][3, 2, 0][1] = -4513.097935416329
 
C$polynomial$moment["g", "g"][3, 2, 1][1] = 2176.4508816832004
 
C$polynomial$moment["g", "g"][3, 2, 2][1] = -266.9172753176454
 
C$polynomial$moment["g", "g"][3, 2, 3][1] = 0.
 
C$polynomial$moment["g", "g"][3, 3, 0][1] = 1012.241426611633
 
C$polynomial$moment["g", "g"][3, 3, 1][1] = -1022.11111111111
 
C$polynomial$moment["g", "g"][3, 3, 2][1] = 336.00000000000034
 
C$polynomial$moment["g", "g"][3, 3, 3][1] = -36.00000000000004
 
C$polynomial$moment["g", "q"][0, 0, 0][1] = 0.
 
C$polynomial$moment["g", "q"][1, 0, 0][1] = -7.703703703703602
 
C$polynomial$moment["g", "q"][1, 0, 1][1] = 0.
 
C$polynomial$moment["g", "q"][1, 1, 0][1] = -3.55555555555556
 
C$polynomial$moment["g", "q"][1, 1, 1][1] = 0.
 
C$polynomial$moment["g", "q"][2, 0, 0][1] = -98.90918527993239
 
C$polynomial$moment["g", "q"][2, 0, 1][1] = 0.
 
C$polynomial$moment["g", "q"][2, 0, 2][1] = 0.
 
C$polynomial$moment["g", "q"][2, 1, 0][1] = -130.24105053437646
 
C$polynomial$moment["g", "q"][2, 1, 1][1] = 20.543209876542946
 
C$polynomial$moment["g", "q"][2, 1, 2][1] = 0.
 
C$polynomial$moment["g", "q"][2, 2, 0][1] = -40.09876543209892
 
C$polynomial$moment["g", "q"][2, 2, 1][1] = 9.481481481481492
 
C$polynomial$moment["g", "q"][2, 2, 2][1] = 0.
 
C$polynomial$moment["g", "q"][3, 0, 0][1] = -2146.0517992594296
 
C$polynomial$moment["g", "q"][3, 0, 1][1] = -164.0156668716208
 
C$polynomial$moment["g", "q"][3, 0, 2][1] = 0.
 
C$polynomial$moment["g", "q"][3, 0, 3][1] = 0.
 
C$polynomial$moment["g", "q"][3, 1, 0][1] = -2159.915850370379
 
C$polynomial$moment["g", "q"][3, 1, 1][1] = 329.97434439787816
 
C$polynomial$moment["g", "q"][3, 1, 2][1] = 0.
 
C$polynomial$moment["g", "q"][3, 1, 3][1] = 0.
 
C$polynomial$moment["g", "q"][3, 2, 0][1] = -1694.428907991402
 
C$polynomial$moment["g", "q"][3, 2, 1][1] = 491.5581572270173
 
C$polynomial$moment["g", "q"][3, 2, 2][1] = -27.39094650205725
 
C$polynomial$moment["g", "q"][3, 2, 3][1] = 0.
 
C$polynomial$moment["g", "q"][3, 3, 0][1] = -378.14723365341246
 
C$polynomial$moment["g", "q"][3, 3, 1][1] = 143.2757201646094
 
C$polynomial$moment["g", "q"][3, 3, 2][1] = -12.641975308641992
 
C$polynomial$moment["g", "q"][3, 3, 3][1] = 0.
 
C$polynomial$moment["q", "g"][0, 0, 0][1] = 0.
 
C$polynomial$moment["q", "g"][1, 0, 0][1] = -0.13888888888888906
 
C$polynomial$moment["q", "g"][1, 0, 1][1] = 0.
 
C$polynomial$moment["q", "g"][1, 1, 0][1] = -0.33333333333333376
 
C$polynomial$moment["q", "g"][1, 1, 1][1] = 0.
 
C$polynomial$moment["q", "g"][2, 0, 0][1] = 19.79097124666277
 
C$polynomial$moment["q", "g"][2, 0, 1][1] = 0.
 
C$polynomial$moment["q", "g"][2, 0, 2][1] = 0.
 
C$polynomial$moment["q", "g"][2, 1, 0][1] = 11.318945069571116
 
C$polynomial$moment["q", "g"][2, 1, 1][1] = 0.8333333333333344
 
C$polynomial$moment["q", "g"][2, 1, 2][1] = 0.
 
C$polynomial$moment["q", "g"][2, 2, 0][1] = -4.9814814814816115
 
C$polynomial$moment["q", "g"][2, 2, 1][1] = 2.0000000000000027
 
C$polynomial$moment["q", "g"][2, 2, 2][1] = 0.
 
C$polynomial$moment["q", "g"][3, 0, 0][1] = 8.544466975453815
 
C$polynomial$moment["q", "g"][3, 0, 1][1] = -6.65327975591019
 
C$polynomial$moment["q", "g"][3, 0, 2][1] = 0.
 
C$polynomial$moment["q", "g"][3, 0, 3][1] = 0.
 
C$polynomial$moment["q", "g"][3, 1, 0][1] = 367.6360604709174
 
C$polynomial$moment["q", "g"][3, 1, 1][1] = -128.95688774692007
 
C$polynomial$moment["q", "g"][3, 1, 2][1] = 0.
 
C$polynomial$moment["q", "g"][3, 1, 3][1] = 0.
 
C$polynomial$moment["q", "g"][3, 2, 0][1] = 201.0158010961461
 
C$polynomial$moment["q", "g"][3, 2, 1][1] = -50.90287921960587
 
C$polynomial$moment["q", "g"][3, 2, 2][1] = -2.5000000000000027
 
C$polynomial$moment["q", "g"][3, 2, 3][1] = 0.
 
C$polynomial$moment["q", "g"][3, 3, 0][1] = -56.16117969821742
 
C$polynomial$moment["q", "g"][3, 3, 1][1] = 37.55555612727112
 
C$polynomial$moment["q", "g"][3, 3, 2][1] = -6.000000000000008
 
C$polynomial$moment["q", "g"][3, 3, 3][1] = 0.
 
C$polynomial$moment["q", "q"][0, 0, 0][1] = 1.000000000000000
 
C$polynomial$moment["q", "q"][1, 0, 0][1] = -4.508926342677378
 
C$polynomial$moment["q", "q"][1, 0, 1][1] = 0.
 
C$polynomial$moment["q", "q"][1, 1, 0][1] = 7.555555555555564
 
C$polynomial$moment["q", "q"][1, 1, 1][1] = -2.6666666666666696
 
C$polynomial$moment["q", "q"][2, 0, 0][1] = -74.53951342116375
 
C$polynomial$moment["q", "q"][2, 0, 1][1] = 21.29049521891261
 
C$polynomial$moment["q", "q"][2, 0, 2][1] = 0.
 
C$polynomial$moment["q", "q"][2, 1, 0][1] = -12.07193694702044
 
C$polynomial$moment["q", "q"][2, 1, 1][1] = -6.397992090696121
 
C$polynomial$moment["q", "q"][2, 1, 2][1] = 0.
 
C$polynomial$moment["q", "q"][2, 2, 0][1] = 58.098765722489134
 
C$polynomial$moment["q", "q"][2, 2, 1][1] = -30.370370370370402
 
C$polynomial$moment["q", "q"][2, 2, 2][1] = 3.5555555555555594
 
C$polynomial$moment["q", "q"][3, 0, 0][1] = -153.69421874933096
 
C$polynomial$moment["q", "q"][3, 0, 1][1] = 246.0482576374124
 
C$polynomial$moment["q", "q"][3, 0, 2][1] = 0.
 
C$polynomial$moment["q", "q"][3, 0, 3][1] = 0.
 
C$polynomial$moment["q", "q"][3, 1, 0][1] = -1757.6038590210705
 
C$polynomial$moment["q", "q"][3, 1, 1][1] = 649.5463184265552
 
C$polynomial$moment["q", "q"][3, 1, 2][1] = -56.77465391710031
 
C$polynomial$moment["q", "q"][3, 1, 3][1] = 0.
 
C$polynomial$moment["q", "q"][3, 2, 0][1] = 225.79771889089866
 
C$polynomial$moment["q", "q"][3, 2, 1][1] = -253.6931440772625
 
C$polynomial$moment["q", "q"][3, 2, 2][1] = 33.093050349153685
 
C$polynomial$moment["q", "q"][3, 2, 3][1] = 0.
 
C$polynomial$moment["q", "q"][3, 3, 0][1] = 447.7274805669795
 
C$polynomial$moment["q", "q"][3, 3, 1][1] = -284.4115234081192
 
C$polynomial$moment["q", "q"][3, 3, 2][1] = 54.12345679012351
 
C$polynomial$moment["q", "q"][3, 3, 3][1] = -3.1604938271604968
 
C$polynomial$moment["qb", "q"][0, 0, 0][1] = 0.
 
C$polynomial$moment["qb", "q"][1, 0, 0][1] = 0.
 
C$polynomial$moment["qb", "q"][1, 0, 1][1] = 0.
 
C$polynomial$moment["qb", "q"][1, 1, 0][1] = 0.
 
C$polynomial$moment["qb", "q"][1, 1, 1][1] = 0.
 
C$polynomial$moment["qb", "q"][2, 0, 0][1] = 10.221017135816997
 
C$polynomial$moment["qb", "q"][2, 0, 1][1] = 0.
 
C$polynomial$moment["qb", "q"][2, 0, 2][1] = 0.
 
C$polynomial$moment["qb", "q"][2, 1, 0][1] = 4.181525578836539
 
C$polynomial$moment["qb", "q"][2, 1, 1][1] = 0.
 
C$polynomial$moment["qb", "q"][2, 1, 2][1] = 0.
 
C$polynomial$moment["qb", "q"][2, 2, 0][1] = 0.592592592592588
 
C$polynomial$moment["qb", "q"][2, 2, 1][1] = 0.
 
C$polynomial$moment["qb", "q"][2, 2, 2][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 0, 0][1] = 166.18382703548866
 
C$polynomial$moment["qb", "q"][3, 0, 1][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 0, 2][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 0, 3][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 1, 0][1] = 209.04478671121186
 
C$polynomial$moment["qb", "q"][3, 1, 1][1] = -27.256045695511993
 
C$polynomial$moment["qb", "q"][3, 1, 2][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 1, 3][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 2, 0][1] = 67.84636604584934
 
C$polynomial$moment["qb", "q"][3, 2, 1][1] = -11.150734876897436
 
C$polynomial$moment["qb", "q"][3, 2, 2][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 2, 3][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 3, 0][1] = 8.97668038408791
 
C$polynomial$moment["qb", "q"][3, 3, 1][1] = -1.5802469135802348
 
C$polynomial$moment["qb", "q"][3, 3, 2][1] = 0.
 
C$polynomial$moment["qb", "q"][3, 3, 3][1] = 0.
 
C$polynomial$moment["qbp", "q"][0, 0, 0][1] = 0.
 
C$polynomial$moment["qbp", "q"][1, 0, 0][1] = 0.
 
C$polynomial$moment["qbp", "q"][1, 0, 1][1] = 0.
 
C$polynomial$moment["qbp", "q"][1, 1, 0][1] = 0.
 
C$polynomial$moment["qbp", "q"][1, 1, 1][1] = 0.
 
C$polynomial$moment["qbp", "q"][2, 0, 0][1] = 10.117742867812655
 
C$polynomial$moment["qbp", "q"][2, 0, 1][1] = 0.
 
C$polynomial$moment["qbp", "q"][2, 0, 2][1] = 0.
 
C$polynomial$moment["qbp", "q"][2, 1, 0][1] = 4.148148148148144
 
C$polynomial$moment["qbp", "q"][2, 1, 1][1] = 0.
 
C$polynomial$moment["qbp", "q"][2, 1, 2][1] = 0.
 
C$polynomial$moment["qbp", "q"][2, 2, 0][1] = 0.5925925925925881
 
C$polynomial$moment["qbp", "q"][2, 2, 1][1] = 0.
 
C$polynomial$moment["qbp", "q"][2, 2, 2][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 0, 0][1] = 147.84291691995858
 
C$polynomial$moment["qbp", "q"][3, 0, 1][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 0, 2][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 0, 3][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 1, 0][1] = 201.47673451677474
 
C$polynomial$moment["qbp", "q"][3, 1, 1][1] = -26.980647647500412
 
C$polynomial$moment["qbp", "q"][3, 1, 2][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 1, 3][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 2, 0][1] = 67.33828737870392
 
C$polynomial$moment["qbp", "q"][3, 2, 1][1] = -11.061728395061719
 
C$polynomial$moment["qbp", "q"][3, 2, 2][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 2, 3][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 3, 0][1] = 8.97668038408791
 
C$polynomial$moment["qbp", "q"][3, 3, 1][1] = -1.5802469135802348
 
C$polynomial$moment["qbp", "q"][3, 3, 2][1] = 0.
 
C$polynomial$moment["qbp", "q"][3, 3, 3][1] = 0.
 
C$polynomial$moment["qp", "q"][0, 0, 0][1] = 0.
 
C$polynomial$moment["qp", "q"][1, 0, 0][1] = 0.
 
C$polynomial$moment["qp", "q"][1, 0, 1][1] = 0.
 
C$polynomial$moment["qp", "q"][1, 1, 0][1] = 0.
 
C$polynomial$moment["qp", "q"][1, 1, 1][1] = 0.
 
C$polynomial$moment["qp", "q"][2, 0, 0][1] = 10.117742867812655
 
C$polynomial$moment["qp", "q"][2, 0, 1][1] = 0.
 
C$polynomial$moment["qp", "q"][2, 0, 2][1] = 0.
 
C$polynomial$moment["qp", "q"][2, 1, 0][1] = 4.148148148148144
 
C$polynomial$moment["qp", "q"][2, 1, 1][1] = 0.
 
C$polynomial$moment["qp", "q"][2, 1, 2][1] = 0.
 
C$polynomial$moment["qp", "q"][2, 2, 0][1] = 0.5925925925925881
 
C$polynomial$moment["qp", "q"][2, 2, 1][1] = 0.
 
C$polynomial$moment["qp", "q"][2, 2, 2][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 0, 0][1] = 172.5267994106269
 
C$polynomial$moment["qp", "q"][3, 0, 1][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 0, 2][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 0, 3][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 1, 0][1] = 208.82447723911022
 
C$polynomial$moment["qp", "q"][3, 1, 1][1] = -26.980647647500412
 
C$polynomial$moment["qp", "q"][3, 1, 2][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 1, 3][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 2, 0][1] = 67.33828737870392
 
C$polynomial$moment["qp", "q"][3, 2, 1][1] = -11.061728395061719
 
C$polynomial$moment["qp", "q"][3, 2, 2][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 2, 3][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 3, 0][1] = 8.97668038408791
 
C$polynomial$moment["qp", "q"][3, 3, 1][1] = -1.5802469135802348
 
C$polynomial$moment["qp", "q"][3, 3, 2][1] = 0.
 
C$polynomial$moment["qp", "q"][3, 3, 3][1] = 0.


==> anc/trackEEC_as2_full.m <==
lmu*((-16*cF^2*ttg1ttg1*fbasis$lmu[1])/3 - 
   (2*(cF*tF*ttq1ttq1 + cF*tF*ttqbar1ttqbar1 + 
      cF*fQ*tF*(ttq1ttQ1 + ttq1ttQbar1 + ttqbar1ttQ1 + ttqbar1ttQbar1))*
     fbasis$lmu[1])/3 + ttg1ttq1*((11*cA*cF*fbasis$lmu[1])/3 + 
     cF^2*((8*fbasis$lmu[1])/3 - (16*fbasis$lmu[2])/3)) + 
   ttg1ttqbar1*((11*cA*cF*fbasis$lmu[1])/3 + 
     cF^2*((8*fbasis$lmu[1])/3 - (16*fbasis$lmu[2])/3)) + 
   ttq1ttqbar1*((22*cA*cF*fbasis$lmu[2])/3 + (32*cF^2*fbasis$lmu[2])/3 + 
     cF*((-4*tF*fbasis$lmu[1])/3 - (8*nf*tF*fbasis$lmu[2])/3))) + 
 fQ*(cF*tF*ttQ1ttQbar1*(-1/450*((2850 - 1725*z + 112*z^3)*f[0, 0])/z^4 + 
     ((1 - z)*(-51 + 29*z)*f[1, 1])/(15*z^5) + ((44 + 8*z + 7*z^3)*f[1, 2])/
      (30*z^4) - (2*(11 - 6*z + 6*z^2)*f[2, 2])/(15*z^5) - 
     ((-1 + 3*z)*f[2, 3])/(6*z^(7/2)) + (2*(11 - 6*z + 6*z^2)*zeta[2])/
      (15*z^5)) + cF*tF*ttq1ttQ1*
    (((-8256 + 4596*z - 616*z^2 - 69*z^3 + 4812*z^4 - 21600*z^5 + 21600*z^6)*
       f[0, 0])/(216*z^4) + ((-1604 + 1430*z - 161*z^2 + 70*z^3 + 140*z^4 - 
        5390*z^5 + 33520*z^6 - 63000*z^7 + 36000*z^8)*f[1, 1])/(90*z^5) + 
     ((528 - 912*z + 434*z^2 - 35*z^3 + 1235*z^4 - 16650*z^5 + 60520*z^6 - 
        81000*z^7 + 36000*z^8)*f[1, 2])/(90*(1 - z)*z^4) + 
     ((13 - 14*z + 4*z^2)*f[2, 1])/(3*z^5) + 
     ((-88 + 108*z - 33*z^2 - 460*z^5 + 3920*z^6 - 9000*z^7 + 6000*z^8)*
       f[2, 2])/(15*z^5) + 4*(1 - 16*z + 66*z^2 - 100*z^3 + 50*z^4)*f[3, 1] - 
     ((42 - 32*z + 7*z^2)*zeta[2])/(15*z^5)) + 
   cF*tF*ttq1ttQbar1*(((-8256 + 4596*z - 616*z^2 - 69*z^3 + 4812*z^4 - 
        21600*z^5 + 21600*z^6)*f[0, 0])/(216*z^4) + 
     ((-1604 + 1430*z - 161*z^2 + 70*z^3 + 140*z^4 - 5390*z^5 + 33520*z^6 - 
        63000*z^7 + 36000*z^8)*f[1, 1])/(90*z^5) + 
     ((528 - 912*z + 434*z^2 - 35*z^3 + 1235*z^4 - 16650*z^5 + 60520*z^6 - 
        81000*z^7 + 36000*z^8)*f[1, 2])/(90*(1 - z)*z^4) + 
     ((13 - 14*z + 4*z^2)*f[2, 1])/(3*z^5) + 
     ((-88 + 108*z - 33*z^2 - 460*z^5 + 3920*z^6 - 9000*z^7 + 6000*z^8)*
       f[2, 2])/(15*z^5) + 4*(1 - 16*z + 66*z^2 - 100*z^3 + 50*z^4)*f[3, 1] - 
     ((42 - 32*z + 7*z^2)*zeta[2])/(15*z^5)) + 
   cF*tF*ttqbar1ttQ1*(((-8256 + 4596*z - 616*z^2 - 69*z^3 + 4812*z^4 - 
        21600*z^5 + 21600*z^6)*f[0, 0])/(216*z^4) + 
     ((-1604 + 1430*z - 161*z^2 + 70*z^3 + 140*z^4 - 5390*z^5 + 33520*z^6 - 
        63000*z^7 + 36000*z^8)*f[1, 1])/(90*z^5) + 
     ((528 - 912*z + 434*z^2 - 35*z^3 + 1235*z^4 - 16650*z^5 + 60520*z^6 - 
        81000*z^7 + 36000*z^8)*f[1, 2])/(90*(1 - z)*z^4) + 
     ((13 - 14*z + 4*z^2)*f[2, 1])/(3*z^5) + 
     ((-88 + 108*z - 33*z^2 - 460*z^5 + 3920*z^6 - 9000*z^7 + 6000*z^8)*
       f[2, 2])/(15*z^5) + 4*(1 - 16*z + 66*z^2 - 100*z^3 + 50*z^4)*f[3, 1] - 
     ((42 - 32*z + 7*z^2)*zeta[2])/(15*z^5)) + cF*tF*ttqbar1ttQbar1*
    (((-8256 + 4596*z - 616*z^2 - 69*z^3 + 4812*z^4 - 21600*z^5 + 21600*z^6)*
       f[0, 0])/(216*z^4) + ((-1604 + 1430*z - 161*z^2 + 70*z^3 + 140*z^4 - 
        5390*z^5 + 33520*z^6 - 63000*z^7 + 36000*z^8)*f[1, 1])/(90*z^5) + 
     ((528 - 912*z + 434*z^2 - 35*z^3 + 1235*z^4 - 16650*z^5 + 60520*z^6 - 
        81000*z^7 + 36000*z^8)*f[1, 2])/(90*(1 - z)*z^4) + 
     ((13 - 14*z + 4*z^2)*f[2, 1])/(3*z^5) + 
     ((-88 + 108*z - 33*z^2 - 460*z^5 + 3920*z^6 - 9000*z^7 + 6000*z^8)*
       f[2, 2])/(15*z^5) + 4*(1 - 16*z + 66*z^2 - 100*z^3 + 50*z^4)*f[3, 1] - 
     ((42 - 32*z + 7*z^2)*zeta[2])/(15*z^5))) + 
 ttg1ttg1*(cF^2*(-1/540*((140496 - 70668*z + 8508*z^2 - 2321*z^3 + 720*z^4)*
        f[0, 0])/z^4 - (2*(3628 - 2846*z + 19*z^2 - 147*z^3 - 199*z^4 + 
        30*z^5)*f[1, 1])/(45*z^5) - (4*(-100 + 151*z + 15*z^3)*f[1, 2])/
      (15*z^4) - (2*(-231 + 245*z - 110*z^2 + 20*z^3 + 5*z^4 - 9*z^5 + 5*z^6)*
       f[2, 1])/(15*z^5) - (4*(40 - 91*z + 21*z^2)*f[2, 2])/(15*z^5) + 
     ((240 - 400*z + 129*z^2)*f[2, 3])/(15*z^(9/2)) + 
     (4*(1 - z)^2*f[3, 2])/(3*z^5) - (4*(1 - z)^2*f[3, 5])/z^5 + 
     (4*(-191 + 94*z + z^2)*zeta[2])/(15*z^5)) + 
   cA*cF*(-1/10800*((381240 - 317520*z + 11520*z^2 + 44041*z^3)*f[0, 0])/
       z^4 - ((1 - z)*(1569 - 1057*z - 14*z^2 + 24*z^3)*f[1, 1])/(30*z^5) + 
     ((-488 + 623*z + 49*z^3)*f[1, 2])/(30*z^4) + 
     ((113 - 140*z - 30*z^2 + 40*z^3 - 25*z^4 + 12*z^5)*f[2, 1])/(30*z^5) + 
     ((124 - 216*z + 71*z^2)*f[2, 2])/(15*z^5) - 
     ((480 - 795*z + 203*z^2)*f[2, 3])/(60*z^(9/2)) - 
     (2*(1 - z)^2*f[3, 2])/(3*z^5) + (2*(1 - z)^2*f[3, 5])/z^5 + 
     ((-237 + 476*z - 221*z^2 + 35*z^4)*zeta[2])/(15*z^5))) + 
 ttg1ttq1*
  (cA*cF*(-1/216*((-28278 + 13635*z - 4048*z^2 - 663*z^3 + 6540*z^4 - 
         21600*z^5 + 21600*z^6)*f[0, 0])/z^4 - 
     ((-1233 - 8700*z + 5063*z^2 + 460*z^3 + 1640*z^4 - 15100*z^5 + 
        72800*z^6 - 126000*z^7 + 72000*z^8)*f[1, 1])/(180*z^5) - 
     ((12696 - 23424*z + 10628*z^2 - 555*z^3 + 4955*z^4 - 40500*z^5 + 
        126800*z^6 - 162000*z^7 + 72000*z^8)*f[1, 2])/(180*(1 - z)*z^4) + 
     ((51 - 172*z + 94*z^2 + 4*z^3 + 8*z^4)*f[2, 1])/(6*z^5) - 
     ((-2116 + 2846*z - 701*z^2 + 40*z^3 + 80*z^4 - 1400*z^5 + 8800*z^6 - 
        18000*z^7 + 12000*z^8)*f[2, 2])/(30*z^5) - 8*(1 - 5*z + 5*z^2)^2*
      f[3, 1] + ((5 - 10*z + 2*z^2)*f[3, 2])/(3*z^5) - 
     ((2626 - 4566*z + 1641*z^2)*zeta[2])/(30*z^5)) + 
   cF^2*(-1/1080*((-278454 + 102207*z - 48188*z^2 - 34985*z^3 + 29940*z^4 - 
         151200*z^5 + 151200*z^6)*f[0, 0])/z^4 - 
     ((-41453 + 44268*z - 9143*z^2 + 1936*z^3 + 3832*z^4 - 15140*z^5 + 
        93280*z^6 - 176400*z^7 + 100800*z^8)*f[1, 1])/(180*z^5) + 
     ((11964 - 6426*z + 1792*z^2 + 1819*z^3 - 6040*z^4 + 85760*z^5 - 
        252000*z^6 + 201600*z^7)*f[1, 2])/(360*z^4) + 
     ((-141 + 106*z - 88*z^2 - 20*z^3 - 16*z^4 - 2*z^5 + 4*z^6)*f[2, 1])/
      (3*z^5) - ((997 - 1034*z + 334*z^2 + 80*z^3 + 160*z^4 - 1240*z^5 + 
        10880*z^6 - 25200*z^7 + 16800*z^8)*f[2, 2])/(30*z^5) - 
     (16*f[2, 4])/(1 - z) - 8*(1 - 11*z + 46*z^2 - 70*z^3 + 35*z^4)*f[3, 1] + 
     (4*(4 - 2*z + z^2)*f[3, 2])/(3*z^5) + 
     ((3817 - 3154*z + 2094*z^2 + 480*z^3 + 480*z^4)*zeta[2])/(30*z^5))) + 
 ttg1ttqbar1*
  (cA*cF*(-1/216*((-28278 + 13635*z - 4048*z^2 - 663*z^3 + 6540*z^4 - 
         21600*z^5 + 21600*z^6)*f[0, 0])/z^4 - 
     ((-1233 - 8700*z + 5063*z^2 + 460*z^3 + 1640*z^4 - 15100*z^5 + 
        72800*z^6 - 126000*z^7 + 72000*z^8)*f[1, 1])/(180*z^5) - 
     ((12696 - 23424*z + 10628*z^2 - 555*z^3 + 4955*z^4 - 40500*z^5 + 
        126800*z^6 - 162000*z^7 + 72000*z^8)*f[1, 2])/(180*(1 - z)*z^4) + 
     ((51 - 172*z + 94*z^2 + 4*z^3 + 8*z^4)*f[2, 1])/(6*z^5) - 
     ((-2116 + 2846*z - 701*z^2 + 40*z^3 + 80*z^4 - 1400*z^5 + 8800*z^6 - 
        18000*z^7 + 12000*z^8)*f[2, 2])/(30*z^5) - 8*(1 - 5*z + 5*z^2)^2*
      f[3, 1] + ((5 - 10*z + 2*z^2)*f[3, 2])/(3*z^5) - 
     ((2626 - 4566*z + 1641*z^2)*zeta[2])/(30*z^5)) + 
   cF^2*(-1/1080*((-278454 + 102207*z - 48188*z^2 - 34985*z^3 + 29940*z^4 - 
         151200*z^5 + 151200*z^6)*f[0, 0])/z^4 - 
     ((-41453 + 44268*z - 9143*z^2 + 1936*z^3 + 3832*z^4 - 15140*z^5 + 
        93280*z^6 - 176400*z^7 + 100800*z^8)*f[1, 1])/(180*z^5) + 
     ((11964 - 6426*z + 1792*z^2 + 1819*z^3 - 6040*z^4 + 85760*z^5 - 
        252000*z^6 + 201600*z^7)*f[1, 2])/(360*z^4) + 
     ((-141 + 106*z - 88*z^2 - 20*z^3 - 16*z^4 - 2*z^5 + 4*z^6)*f[2, 1])/
      (3*z^5) - ((997 - 1034*z + 334*z^2 + 80*z^3 + 160*z^4 - 1240*z^5 + 
        10880*z^6 - 25200*z^7 + 16800*z^8)*f[2, 2])/(30*z^5) - 
     (16*f[2, 4])/(1 - z) - 8*(1 - 11*z + 46*z^2 - 70*z^3 + 35*z^4)*f[3, 1] + 
     (4*(4 - 2*z + z^2)*f[3, 2])/(3*z^5) + 
     ((3817 - 3154*z + 2094*z^2 + 480*z^3 + 480*z^4)*zeta[2])/(30*z^5))) + 
 ttq1ttq1*(cF*tF*(((-358992 + 460128*z - 83360*z^2 - 21115*z^3 - 33408*z^4 - 
        714528*z^5 + 907200*z^6)*f[0, 0])/(7560*z^4) + 
     ((-26040 + 42625*z - 12319*z^2 - 2853*z^3 + 3854*z^4 - 53208*z^5 + 
        286536*z^6 - 529200*z^7 + 302400*z^8)*f[1, 1])/(630*z^5) + 
     ((-5280 + 8814*z - 4979*z^2 - 1418*z^3 + 11263*z^4 - 126840*z^5 + 
        497280*z^6 - 680400*z^7 + 302400*z^8)*f[1, 2])/(630*(1 - z)*z^4) + 
     ((2406 - 4879*z + 4004*z^2 - 350*z^3 - 560*z^4 + 1449*z^5 - 5306*z^6 + 
        4356*z^7)*f[2, 1])/(210*z^5) + 
     ((880 - 1029*z + 469*z^2 - 2100*z^5 + 29400*z^6 - 75600*z^7 + 50400*z^8)*
       f[2, 2])/(105*z^5) - ((-7 + 368*z + 1232*z^2 - 2240*z^3 + 3360*z^4)*
       f[2, 3])/(210*z^(5/2)) + (2*(5 - 94*z + 454*z^2 - 720*z^3 + 360*z^4)*
       f[3, 1])/3 + (2*(1 - 2*z + 2*z^2)*f[3, 2])/9 + 
     ((3 - 6*z + 4*z^2)*f[3, 3])/3 + (4*(1 - 2*z + 2*z^2)*f[3, 4])/3 + 
     (2*(1 - 2*z + 2*z^2)*f[3, 5])/3 - (4*(1 - 2*z + 2*z^2)*f[3, 8])/3 + 
     ((-3286 + 5908*z - 4473*z^2 + 350*z^3 + 560*z^4 + 1680*z^6)*zeta[2])/
      (105*z^5)) + 
   cA*cF*(((29088 - 33456*z + 36080*z^2 + 32171*z^3 + 10512*z^4)*f[0, 0])/
      (2160*z^4) + ((1800 - 1628*z + 1408*z^2 + 710*z^3 - 543*z^4 + 438*z^5)*
       f[1, 1])/(90*z^5) - ((-918 + 801*z - 547*z^2 + 74*z^3 + 105*z^4 + 
        180*z^5)*f[1, 2])/(90*(1 - z)*z^4) - 
     ((1 - z)*(148 - 194*z + 111*z^2 + 36*z^3 - 144*z^4 + 73*z^5)*f[2, 1])/
      (30*z^5) + ((-93 + 142*z + 10*z^2 + 55*z^3 + 45*z^4 + 30*z^5)*f[2, 2])/
      (15*z^5) + (4*(1 + z)*(15 + 5*z + 18*z^2 + 5*z^3 + 15*z^4)*f[2, 3])/
      (15*z^(9/2)) - ((-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 1])/(3*(1 - z)*z) + 
     ((9 - 2*z^4 + 6*z^5 - 6*z^6 + 6*z^7)*f[3, 2])/(18*(1 - z)*z^5) + 
     (2*(-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 4])/(3*(1 - z)*z) + 
     ((-3 - z^4 + 3*z^5 - 3*z^6 + 3*z^7)*f[3, 5])/(3*(1 - z)*z^5) + 
     f[3, 6]/(2*(1 - z)*z^5) - f[3, 7]/((1 - z)*z^5) - 
     ((1 - 3*z + 3*z^2)*f[3, 8])/(3*(1 - z)*z) - 
     ((-241 + 544*z - 205*z^2 + 240*z^3 + 350*z^4 + 60*z^5)*zeta[2])/
      (15*z^5) - (2*(-1 + 2*z)*zeta[3])/((1 - z)*z)) + 
   cF^2*(-1/1080*((29088 - 33456*z + 36080*z^2 + 32171*z^3 + 10512*z^4)*
        f[0, 0])/z^4 - ((1800 - 1628*z + 1408*z^2 + 710*z^3 - 543*z^4 + 
        438*z^5)*f[1, 1])/(45*z^5) + 
     ((-918 + 801*z - 547*z^2 + 74*z^3 + 105*z^4 + 180*z^5)*f[1, 2])/
      (45*(1 - z)*z^4) + ((1 - z)*(148 - 194*z + 111*z^2 + 36*z^3 - 144*z^4 + 
        73*z^5)*f[2, 1])/(15*z^5) - 
     (2*(-93 + 142*z + 10*z^2 + 55*z^3 + 45*z^4 + 30*z^5)*f[2, 2])/(15*z^5) - 
     (8*(1 + z)*(15 + 5*z + 18*z^2 + 5*z^3 + 15*z^4)*f[2, 3])/(15*z^(9/2)) + 
     (2*(-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 1])/(3*(1 - z)*z) - 
     ((9 - 2*z^4 + 6*z^5 - 6*z^6 + 6*z^7)*f[3, 2])/(9*(1 - z)*z^5) - 
     (4*(-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 4])/(3*(1 - z)*z) - 
     (2*(-3 - z^4 + 3*z^5 - 3*z^6 + 3*z^7)*f[3, 5])/(3*(1 - z)*z^5) - 
     f[3, 6]/((1 - z)*z^5) + (2*f[3, 7])/((1 - z)*z^5) + 
     (2*(1 - 3*z + 3*z^2)*f[3, 8])/(3*(1 - z)*z) + 
     (2*(-241 + 544*z - 205*z^2 + 240*z^3 + 350*z^4 + 60*z^5)*zeta[2])/
      (15*z^5) + (4*(-1 + 2*z)*zeta[3])/((1 - z)*z))) + 
 ttqbar1ttqbar1*
  (cF*tF*(((-358992 + 460128*z - 83360*z^2 - 21115*z^3 - 33408*z^4 - 
        714528*z^5 + 907200*z^6)*f[0, 0])/(7560*z^4) + 
     ((-26040 + 42625*z - 12319*z^2 - 2853*z^3 + 3854*z^4 - 53208*z^5 + 
        286536*z^6 - 529200*z^7 + 302400*z^8)*f[1, 1])/(630*z^5) + 
     ((-5280 + 8814*z - 4979*z^2 - 1418*z^3 + 11263*z^4 - 126840*z^5 + 
        497280*z^6 - 680400*z^7 + 302400*z^8)*f[1, 2])/(630*(1 - z)*z^4) + 
     ((2406 - 4879*z + 4004*z^2 - 350*z^3 - 560*z^4 + 1449*z^5 - 5306*z^6 + 
        4356*z^7)*f[2, 1])/(210*z^5) + 
     ((880 - 1029*z + 469*z^2 - 2100*z^5 + 29400*z^6 - 75600*z^7 + 50400*z^8)*
       f[2, 2])/(105*z^5) - ((-7 + 368*z + 1232*z^2 - 2240*z^3 + 3360*z^4)*
       f[2, 3])/(210*z^(5/2)) + (2*(5 - 94*z + 454*z^2 - 720*z^3 + 360*z^4)*
       f[3, 1])/3 + (2*(1 - 2*z + 2*z^2)*f[3, 2])/9 + 
     ((3 - 6*z + 4*z^2)*f[3, 3])/3 + (4*(1 - 2*z + 2*z^2)*f[3, 4])/3 + 
     (2*(1 - 2*z + 2*z^2)*f[3, 5])/3 - (4*(1 - 2*z + 2*z^2)*f[3, 8])/3 + 
     ((-3286 + 5908*z - 4473*z^2 + 350*z^3 + 560*z^4 + 1680*z^6)*zeta[2])/
      (105*z^5)) + 
   cA*cF*(((29088 - 33456*z + 36080*z^2 + 32171*z^3 + 10512*z^4)*f[0, 0])/
      (2160*z^4) + ((1800 - 1628*z + 1408*z^2 + 710*z^3 - 543*z^4 + 438*z^5)*
       f[1, 1])/(90*z^5) - ((-918 + 801*z - 547*z^2 + 74*z^3 + 105*z^4 + 
        180*z^5)*f[1, 2])/(90*(1 - z)*z^4) - 
     ((1 - z)*(148 - 194*z + 111*z^2 + 36*z^3 - 144*z^4 + 73*z^5)*f[2, 1])/
      (30*z^5) + ((-93 + 142*z + 10*z^2 + 55*z^3 + 45*z^4 + 30*z^5)*f[2, 2])/
      (15*z^5) + (4*(1 + z)*(15 + 5*z + 18*z^2 + 5*z^3 + 15*z^4)*f[2, 3])/
      (15*z^(9/2)) - ((-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 1])/(3*(1 - z)*z) + 
     ((9 - 2*z^4 + 6*z^5 - 6*z^6 + 6*z^7)*f[3, 2])/(18*(1 - z)*z^5) + 
     (2*(-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 4])/(3*(1 - z)*z) + 
     ((-3 - z^4 + 3*z^5 - 3*z^6 + 3*z^7)*f[3, 5])/(3*(1 - z)*z^5) + 
     f[3, 6]/(2*(1 - z)*z^5) - f[3, 7]/((1 - z)*z^5) - 
     ((1 - 3*z + 3*z^2)*f[3, 8])/(3*(1 - z)*z) - 
     ((-241 + 544*z - 205*z^2 + 240*z^3 + 350*z^4 + 60*z^5)*zeta[2])/
      (15*z^5) - (2*(-1 + 2*z)*zeta[3])/((1 - z)*z)) + 
   cF^2*(-1/1080*((29088 - 33456*z + 36080*z^2 + 32171*z^3 + 10512*z^4)*
        f[0, 0])/z^4 - ((1800 - 1628*z + 1408*z^2 + 710*z^3 - 543*z^4 + 
        438*z^5)*f[1, 1])/(45*z^5) + 
     ((-918 + 801*z - 547*z^2 + 74*z^3 + 105*z^4 + 180*z^5)*f[1, 2])/
      (45*(1 - z)*z^4) + ((1 - z)*(148 - 194*z + 111*z^2 + 36*z^3 - 144*z^4 + 
        73*z^5)*f[2, 1])/(15*z^5) - 
     (2*(-93 + 142*z + 10*z^2 + 55*z^3 + 45*z^4 + 30*z^5)*f[2, 2])/(15*z^5) - 
     (8*(1 + z)*(15 + 5*z + 18*z^2 + 5*z^3 + 15*z^4)*f[2, 3])/(15*z^(9/2)) + 
     (2*(-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 1])/(3*(1 - z)*z) - 
     ((9 - 2*z^4 + 6*z^5 - 6*z^6 + 6*z^7)*f[3, 2])/(9*(1 - z)*z^5) - 
     (4*(-1 + 3*z - 3*z^2 + 3*z^3)*f[3, 4])/(3*(1 - z)*z) - 
     (2*(-3 - z^4 + 3*z^5 - 3*z^6 + 3*z^7)*f[3, 5])/(3*(1 - z)*z^5) - 
     f[3, 6]/((1 - z)*z^5) + (2*f[3, 7])/((1 - z)*z^5) + 
     (2*(1 - 3*z + 3*z^2)*f[3, 8])/(3*(1 - z)*z) + 
     (2*(-241 + 544*z - 205*z^2 + 240*z^3 + 350*z^4 + 60*z^5)*zeta[2])/
      (15*z^5) + (4*(-1 + 2*z)*zeta[3])/((1 - z)*z))) + 
 ttq1ttqbar1*(cF*nf*tF*((4*(306 + 174*z + 167*z^2 + 156*z^3 + 18*z^4)*
       f[0, 0])/(27*z^4) + (4*(78 - 5*z + 7*z^2 + 4*z^3 + 2*z^4 + 6*z^5)*
       f[1, 1])/(9*z^5) + (4*(-4 - z - z^2 - z^3 - z^4 + z^5 + z^6)*f[2, 1])/
      (3*z^5) - (16*f[2, 4])/(3*(1 - z)) + 
     (8*(4 + z + z^2 + z^3 + z^4)*zeta[2])/(3*z^5)) + 
   cF*tF*(((-1214340 - 619590*z + 201200*z^2 + 76721*z^3 + 1851240*z^4 - 
        3987360*z^5 + 3024000*z^6)*f[0, 0])/(18900*z^4) + 
     ((2513 - 20925*z + 9456*z^2 + 3833*z^3 - 1894*z^4 - 22252*z^5 + 
        182744*z^6 - 352800*z^7 + 201600*z^8)*f[1, 1])/(315*z^5) + 
     ((26268 - 43920*z + 21942*z^2 + 2003*z^3 + 11907*z^4 - 212520*z^5 + 
        700000*z^6 - 907200*z^7 + 403200*z^8)*f[1, 2])/(630*(1 - z)*z^4) - 
     ((586 - 2919*z + 3444*z^2 - 350*z^3 - 560*z^4 + 1449*z^5 - 5306*z^6 + 
        4356*z^7)*f[2, 1])/(105*z^5) + 
     (2*(-2189 + 2583*z - 973*z^2 - 4340*z^5 + 25480*z^6 - 50400*z^7 + 
        33600*z^8)*f[2, 2])/(105*z^5) + 
     ((35 - 119*z + 736*z^2 + 2464*z^3 - 4480*z^4 + 6720*z^5)*f[2, 3])/
      (210*z^(7/2)) + (4*(7 - 98*z + 338*z^2 - 480*z^3 + 240*z^4)*f[3, 1])/
      3 - (4*(1 - 2*z + 2*z^2)*f[3, 2])/9 - (2*(3 - 6*z + 4*z^2)*f[3, 3])/3 - 
     (8*(1 - 2*z + 2*z^2)*f[3, 4])/3 - (4*(1 - 2*z + 2*z^2)*f[3, 5])/3 + 
     (8*(1 - 2*z + 2*z^2)*f[3, 8])/3 - 
     (2*(-2775 + 5502*z - 4417*z^2 + 350*z^3 + 560*z^4 + 1680*z^6)*zeta[2])/
      (105*z^5)) + 
   cA*cF*(-1/720*((107936 + 53820*z + 76400*z^2 + 79567*z^3 + 108592*z^4 - 
         316800*z^5 + 316800*z^6)*f[0, 0])/z^4 - 
     ((4943 - 871*z + 1102*z^2 + 642*z^3 + 2117*z^4 - 19778*z^5 + 83680*z^6 - 
        138600*z^7 + 79200*z^8)*f[1, 1])/(45*z^5) - 
     ((-450 + 63*z - 216*z^2 - 415*z^3 + 7013*z^4 - 49230*z^5 + 143080*z^6 - 
        178200*z^7 + 79200*z^8)*f[1, 2])/(45*(1 - z)*z^4) + 
     ((301 + 284*z + 250*z^2 + 40*z^3 - 115*z^4 + 134*z^5 + 36*z^6)*f[2, 1])/
      (30*z^5) - (2*(75 + 42*z + 81*z^2 + 75*z^3 + 345*z^4 - 1930*z^5 + 
        10280*z^6 - 19800*z^7 + 13200*z^8)*f[2, 2])/(15*z^5) + 
     ((7 + 128*z - 400*z^2 + 240*z^3)*f[2, 3])/(30*z^(5/2)) + 
     (44*f[2, 4])/(3*(1 - z)) + (2*(8 - 101*z + 687*z^2 - 2505*z^3 + 
        4548*z^4 - 3960*z^5 + 1320*z^6)*f[3, 1])/(3*(1 - z)*z) + 
     ((-27 + 18*z - 4*z^4 + 10*z^5 - 12*z^6 + 6*z^7)*f[3, 2])/
      (9*(1 - z)*z^5) - (2*f[3, 3])/(3*(1 - z)) + 
     (4*(-2 + 8*z - 6*z^2 + 3*z^3)*f[3, 4])/(3*(1 - z)*z) + 
     (2*(-2 + 8*z - 6*z^2 + 3*z^3)*f[3, 5])/(3*(1 - z)*z) - 
     f[3, 6]/((1 - z)*z^5) + (2*f[3, 7])/((1 - z)*z^5) + 
     (2*(1 - z + 3*z^2)*f[3, 8])/(3*(1 - z)*z) - 
     ((151 + 200*z + 88*z^2 - 110*z^3 - 805*z^4 + 120*z^5)*zeta[2])/
      (15*z^5) - (8*(1 + z)*zeta[3])/((1 - z)*z)) + 
   cF^2*(((-61632 - 47940*z + 23340*z^2 + 52321*z^3 + 309936*z^4 - 
        950400*z^5 + 950400*z^6)*f[0, 0])/(1080*z^4) + 
     ((-1614 + 1283*z + 3369*z^2 + 3139*z^3 + 6569*z^4 - 40036*z^5 + 
        167360*z^6 - 277200*z^7 + 158400*z^8)*f[1, 1])/(45*z^5) + 
     (2*(-450 + 63*z - 216*z^2 - 415*z^3 + 7013*z^4 - 49230*z^5 + 
        143080*z^6 - 178200*z^7 + 79200*z^8)*f[1, 2])/(45*(1 - z)*z^4) - 
     ((-459 - 386*z - 360*z^2 - 500*z^3 - 735*z^4 + 214*z^5 + 86*z^6)*
       f[2, 1])/(15*z^5) + (4*(75 + 42*z + 81*z^2 + 75*z^3 + 345*z^4 - 
        1930*z^5 + 10280*z^6 - 19800*z^7 + 13200*z^8)*f[2, 2])/(15*z^5) - 
     ((7 + 128*z - 400*z^2 + 240*z^3)*f[2, 3])/(15*z^(5/2)) + 
     (68*f[2, 4])/(1 - z) - (4*(8 - 82*z + 687*z^2 - 2505*z^3 + 4548*z^4 - 
        3960*z^5 + 1320*z^6)*f[3, 1])/(3*(1 - z)*z) - 
     (2*(21 - 18*z - 4*z^4 + 29*z^5 - 12*z^6 + 6*z^7)*f[3, 2])/
      (9*(1 - z)*z^5) + (2*(-4 + z)*(4 + z)*f[3, 3])/(3*(1 - z)) - 
     (8*(1 + z)*(-2 - 9*z + 3*z^2)*f[3, 4])/(3*(1 - z)*z) - 
     (4*(1 + z)*(-2 - 9*z + 3*z^2)*f[3, 5])/(3*(1 - z)*z) - 
     (2*(-1 + 2*z^5)*f[3, 6])/((1 - z)*z^5) - (4*f[3, 7])/((1 - z)*z^5) - 
     (4*(1 - 20*z + 3*z^2)*f[3, 8])/(3*(1 - z)*z) + 
     (2*(-609 - 470*z - 522*z^2 - 650*z^3 - 1425*z^4 + 180*z^5)*zeta[2])/
      (15*z^5) - (8*(-2 + 19*z)*zeta[3])/((1 - z)*z))) + 
 b2b*(lmu^2*((128*cF^2*delta1mz*ttg1ttg1)/9 + ((-88*cA*cF)/9 - (64*cF^2)/3)*
      delta1mz*ttg1ttq1 + ((-88*cA*cF)/9 - (64*cF^2)/3)*delta1mz*
      ttg1ttqbar1 + (16*cF*delta1mz*tF*ttq1ttq1)/9 + 
     delta1mz*((176*cA*cF)/9 + (256*cF^2)/9 + (32*cF*tF)/9 - (64*cF*nf*tF)/9)*
      ttq1ttqbar1 + (16*cF*delta1mz*tF*ttqbar1ttqbar1)/9 + 
     fQ*((16*cF*delta1mz*tF*ttq1ttQ1)/9 + (16*cF*delta1mz*tF*ttq1ttQbar1)/9 + 
       (16*cF*delta1mz*tF*ttqbar1ttQ1)/9 + (16*cF*delta1mz*tF*ttqbar1ttQbar1)/
        9)) + ttg1ttg1*((1352*cF^2*delta1mz)/81 + 
     cF^2*(-416/(27*(1 - z)) + (64*Log[1 - z])/(9*(1 - z)))) + 
   fQ*(ttq1ttQ1*(cF*delta1mz*(437/81 + (2*Pi^2)/9)*tF + 
       cF*tF*(-28/(9*(1 - z)) + (8*Log[1 - z])/(9*(1 - z)))) + 
     ttq1ttQbar1*(cF*delta1mz*(437/81 + (2*Pi^2)/9)*tF + 
       cF*tF*(-28/(9*(1 - z)) + (8*Log[1 - z])/(9*(1 - z)))) + 
     ttqbar1ttQ1*(cF*delta1mz*(437/81 + (2*Pi^2)/9)*tF + 
       cF*tF*(-28/(9*(1 - z)) + (8*Log[1 - z])/(9*(1 - z)))) + 
     ttqbar1ttQbar1*(cF*delta1mz*(437/81 + (2*Pi^2)/9)*tF + 
       cF*tF*(-28/(9*(1 - z)) + (8*Log[1 - z])/(9*(1 - z))))) + 
   ttq1ttqbar1*(cF*tF*(-56/(9*(1 - z)) + (16*Log[1 - z])/(9*(1 - z))) + 
     cF*nf*tF*(166/(9*(1 - z)) - (4*Pi^2)/(3*(1 - z)) - 
       (28*Log[1 - z])/(9*(1 - z)) - (8*Log[1 - z]^2)/(3*(1 - z))) + 
     cF^2*(-91/(6*(1 - z)) + (50*Pi^2)/(9*(1 - z)) + 
       (514/(9*(1 - z)) + (4*Pi^2)/(3*(1 - z)))*Log[1 - z] + 
       (34*Log[1 - z]^2)/(1 - z) + (4*Log[1 - z]^3)/(1 - z)) + 
     cA*cF*(-1792/(27*(1 - z)) + (50*Pi^2)/(9*(1 - z)) + 
       (53/(9*(1 - z)) + (2*Pi^2)/(3*(1 - z)))*Log[1 - z] + 
       (22*Log[1 - z]^2)/(3*(1 - z)) + (8*Zeta[3])/(1 - z)) + 
     delta1mz*(cF*(874/81 + (4*Pi^2)/9)*tF + 
       cF^2*(-9013/324 + (565*Pi^2)/54 - (7*Pi^4)/45 - 34*Zeta[3]) + 
       cA*cF*(1717/24 - (139*Pi^2)/27 + (23*Pi^4)/90 + Zeta[3]/3) + 
       cF*nf*tF*(-704/81 - (16*Pi^2)/27 + (8*Zeta[3])/3))) + 
   ttq1ttq1*(cF*tF*(-28/(9*(1 - z)) + (8*Log[1 - z])/(9*(1 - z))) + 
     cF^2*(-743/(54*(1 - z)) + (17*Pi^2)/(9*(1 - z)) - (4*Zeta[3])/(1 - z)) + 
     cA*cF*(743/(108*(1 - z)) - (17*Pi^2)/(18*(1 - z)) + 
       (2*Zeta[3])/(1 - z)) + delta1mz*(cF*(437/81 + (2*Pi^2)/9)*tF + 
       cF^2*(32155/648 - 5*Pi^2 + (31*Pi^4)/90 - (85*Zeta[3])/3) + 
       cA*cF*(-32155/1296 + (5*Pi^2)/2 - (31*Pi^4)/180 + (85*Zeta[3])/6))) + 
   ttqbar1ttqbar1*(cF*tF*(-28/(9*(1 - z)) + (8*Log[1 - z])/(9*(1 - z))) + 
     cF^2*(-743/(54*(1 - z)) + (17*Pi^2)/(9*(1 - z)) - (4*Zeta[3])/(1 - z)) + 
     cA*cF*(743/(108*(1 - z)) - (17*Pi^2)/(18*(1 - z)) + 
       (2*Zeta[3])/(1 - z)) + delta1mz*(cF*(437/81 + (2*Pi^2)/9)*tF + 
       cF^2*(32155/648 - 5*Pi^2 + (31*Pi^4)/90 - (85*Zeta[3])/3) + 
       cA*cF*(-32155/1296 + (5*Pi^2)/2 - (31*Pi^4)/180 + (85*Zeta[3])/6))) + 
   ttg1ttq1*(cA*cF*(158/(9*(1 - z)) - (44*Log[1 - z])/(9*(1 - z))) + 
     cF^2*(1088/(27*(1 - z)) - (8*Pi^2)/(3*(1 - z)) - 
       (136*Log[1 - z])/(9*(1 - z)) - (8*Log[1 - z]^2)/(1 - z)) + 
     delta1mz*(cF^2*(-12061/324 + (104*Pi^2)/27 + (16*Zeta[3])/3) + 
       cA*cF*(-10427/324 - (8*Pi^2)/9 + 16*Zeta[3]))) + 
   ttg1ttqbar1*(cA*cF*(158/(9*(1 - z)) - (44*Log[1 - z])/(9*(1 - z))) + 
     cF^2*(1088/(27*(1 - z)) - (8*Pi^2)/(3*(1 - z)) - 
       (136*Log[1 - z])/(9*(1 - z)) - (8*Log[1 - z]^2)/(1 - z)) + 
     delta1mz*(cF^2*(-12061/324 + (104*Pi^2)/27 + (16*Zeta[3])/3) + 
       cA*cF*(-10427/324 - (8*Pi^2)/9 + 16*Zeta[3]))) + 
   lmu*(fQ*(ttq1ttQ1*((56*cF*delta1mz*tF)/9 - (16*cF*tF)/(9*(1 - z))) + 
       ttq1ttQbar1*((56*cF*delta1mz*tF)/9 - (16*cF*tF)/(9*(1 - z))) + 
       ttqbar1ttQ1*((56*cF*delta1mz*tF)/9 - (16*cF*tF)/(9*(1 - z))) + 
       ttqbar1ttQbar1*((56*cF*delta1mz*tF)/9 - (16*cF*tF)/(9*(1 - z)))) + 
     ttg1ttg1*((832*cF^2*delta1mz)/27 - (128*cF^2)/(9*(1 - z))) + 
     ttg1ttq1*(delta1mz*((-316*cA*cF)/9 + cF^2*(-1240/27 + (16*Pi^2)/3)) + 
       (88*cA*cF)/(9*(1 - z)) + cF^2*(112/(3*(1 - z)) + 
         (32*Log[1 - z])/(3*(1 - z)))) + ttg1ttqbar1*
      (delta1mz*((-316*cA*cF)/9 + cF^2*(-1240/27 + (16*Pi^2)/3)) + 
       (88*cA*cF)/(9*(1 - z)) + cF^2*(112/(3*(1 - z)) + 
         (32*Log[1 - z])/(3*(1 - z)))) + ttq1ttqbar1*
      ((-32*cF*tF)/(9*(1 - z)) + cF^2*(-544/(9*(1 - z)) - 
         (64*Log[1 - z])/(3*(1 - z))) + cA*cF*(-374/(9*(1 - z)) - 
         (44*Log[1 - z])/(3*(1 - z))) + cF*nf*tF*(136/(9*(1 - z)) + 
         (16*Log[1 - z])/(3*(1 - z))) + delta1mz*((112*cF*tF)/9 + 
         cF*nf*(-128/9 + (8*Pi^2)/9)*tF + cF^2*(6 - (28*Pi^2)/9 - 
           16*Zeta[3]) + cA*cF*(1847/27 - (56*Pi^2)/9 + 8*Zeta[3]))) + 
     ttq1ttq1*((-16*cF*tF)/(9*(1 - z)) + delta1mz*((56*cF*tF)/9 + 
         cA*cF*(-743/54 + (17*Pi^2)/9 - 4*Zeta[3]) + 
         cF^2*(743/27 - (34*Pi^2)/9 + 8*Zeta[3]))) + 
     ttqbar1ttqbar1*((-16*cF*tF)/(9*(1 - z)) + 
       delta1mz*((56*cF*tF)/9 + cA*cF*(-743/54 + (17*Pi^2)/9 - 4*Zeta[3]) + 
         cF^2*(743/27 - (34*Pi^2)/9 + 8*Zeta[3]))))) + 
 col*(lmu^2*(((49*cA*cF)/15 + 8*cF^2)*deltaz*ttg1ttg1 + 
     ((-11*cA*cF)/2 - (41*cF^2)/4)*deltaz*ttg1ttq1 + 
     ((-11*cA*cF)/2 - (41*cF^2)/4)*deltaz*ttg1ttqbar1 + 
     ((-679*cA*cF)/90 - (175*cF^2)/36)*deltaz*ttg2 + cF*deltaz*tF*ttq1ttq1 + 
     (37*cF*deltaz*tF*ttq1ttqbar1)/15 + 
     deltaz*((275*cA*cF)/36 + (625*cF^2)/72 + (49*cF*tF)/90 - 
       (25*cF*nf*tF)/9)*ttq2 + cF*deltaz*tF*ttqbar1ttqbar1 + 
     deltaz*((275*cA*cF)/36 + (625*cF^2)/72 + (49*cF*tF)/90 - 
       (25*cF*nf*tF)/9)*ttqbar2 + fQ*(cF*deltaz*tF*ttq1ttQ1 + 
       cF*deltaz*tF*ttq1ttQbar1 + (7*cF*deltaz*tF*ttQ1ttQbar1)/15 + 
       (49*cF*deltaz*tF*ttQ2)/90 + cF*deltaz*tF*ttqbar1ttQ1 + 
       cF*deltaz*tF*ttqbar1ttQbar1 + (49*cF*deltaz*tF*ttQbar2)/90)) + 
   fQ*(cF*deltaz*(3479299/1296000 - (73*Pi^2)/1080)*tF*ttQ2 + 
     cF*deltaz*(3479299/1296000 - (73*Pi^2)/1080)*tF*ttQbar2 + 
     ttQ1ttQbar1*((12307*cF*deltaz*tF)/24000 + 
       cF*tF*(56/(225*z) - (7*Log[z])/(30*z))) + 
     ttq1ttQ1*(cF*deltaz*(1537/192 + Pi^2/18)*tF + 
       cF*tF*(-67/(24*z) + Log[z]/(2*z))) + 
     ttq1ttQbar1*(cF*deltaz*(1537/192 + Pi^2/18)*tF + 
       cF*tF*(-67/(24*z) + Log[z]/(2*z))) + 
     ttqbar1ttQ1*(cF*deltaz*(1537/192 + Pi^2/18)*tF + 
       cF*tF*(-67/(24*z) + Log[z]/(2*z))) + ttqbar1ttQbar1*
      (cF*deltaz*(1537/192 + Pi^2/18)*tF + 
       cF*tF*(-67/(24*z) + Log[z]/(2*z)))) + 
   deltaz*ttg2*(cA*cF*(-29802739/1296000 + (47*Pi^2)/270 - (19*Zeta[3])/3) + 
     cF^2*(-674045/20736 + (523*Pi^2)/432 + (31*Zeta[3])/3)) + 
   deltaz*ttq2*(cF*(3479299/1296000 - (73*Pi^2)/1080)*tF + 
     cA*cF*(2386397/20736 - (83*Pi^2)/24 + (4*Pi^4)/45 - (293*Zeta[3])/6) + 
     cF*nf*tF*(-116287/5184 + (25*Pi^2)/108 + 4*Zeta[3]) + 
     cF^2*(-1105289/41472 + (1751*Pi^2)/864 - (8*Pi^4)/45 + 
       (127*Zeta[3])/3)) + deltaz*ttqbar2*
    (cF*(3479299/1296000 - (73*Pi^2)/1080)*tF + 
     cA*cF*(2386397/20736 - (83*Pi^2)/24 + (4*Pi^4)/45 - (293*Zeta[3])/6) + 
     cF*nf*tF*(-116287/5184 + (25*Pi^2)/108 + 4*Zeta[3]) + 
     cF^2*(-1105289/41472 + (1751*Pi^2)/864 - (8*Pi^4)/45 + 
       (127*Zeta[3])/3)) + ttg1ttq1*
    (cA*cF*(1043/(72*z) - (11*Log[z])/(4*z)) + 
     cF^2*(617/(72*z) + (9*Log[z])/(8*z)) + 
     deltaz*(cA*cF*(-72811/1728 - (5*Pi^2)/18 + (61*Zeta[3])/6) + 
       cF^2*(-74551/768 + (137*Pi^2)/36 + 15*Zeta[3]))) + 
   ttg1ttqbar1*(cA*cF*(1043/(72*z) - (11*Log[z])/(4*z)) + 
     cF^2*(617/(72*z) + (9*Log[z])/(8*z)) + 
     deltaz*(cA*cF*(-72811/1728 - (5*Pi^2)/18 + (61*Zeta[3])/6) + 
       cF^2*(-74551/768 + (137*Pi^2)/36 + 15*Zeta[3]))) + 
   ttg1ttg1*(cA*cF*(52681/(10800*z) - (7*Pi^2)/(18*z) - (49*Log[z])/(30*z)) + 
     cF^2*(-659/(36*z) + (4*Log[z])/z) + 
     deltaz*(cF^2*(46613/864 - (4*Pi^2)/3) + 
       cA*cF*(-11059849/1296000 + (65*Pi^2)/72 + (91*Zeta[3])/6))) + 
   ttq1ttq1*(cF*tF*(-67/(24*z) + Log[z]/(2*z)) + 
     cA*cF*(-3023/(432*z) + (17*Pi^2)/(18*z) - (2*Zeta[3])/z) + 
     cF^2*(3023/(216*z) - (17*Pi^2)/(9*z) + (4*Zeta[3])/z) + 
     deltaz*(cF*(1537/192 + Pi^2/18)*tF + cA*cF*(485129/10368 - 
         (37*Pi^2)/27 + (7*Pi^4)/60 - (221*Zeta[3])/6) + 
       cF^2*(-485129/5184 + (74*Pi^2)/27 - (7*Pi^4)/30 + (221*Zeta[3])/3))) + 
   ttqbar1ttqbar1*(cF*tF*(-67/(24*z) + Log[z]/(2*z)) + 
     cA*cF*(-3023/(432*z) + (17*Pi^2)/(18*z) - (2*Zeta[3])/z) + 
     cF^2*(3023/(216*z) - (17*Pi^2)/(9*z) + (4*Zeta[3])/z) + 
     deltaz*(cF*(1537/192 + Pi^2/18)*tF + cA*cF*(485129/10368 - 
         (37*Pi^2)/27 + (7*Pi^4)/60 - (221*Zeta[3])/6) + 
       cF^2*(-485129/5184 + (74*Pi^2)/27 - (7*Pi^4)/30 + (221*Zeta[3])/3))) + 
   ttq1ttqbar1*(cF*tF*(-4801/(900*z) + (23*Log[z])/(30*z)) + 
     cF^2*(-14057/(216*z) + (77*Pi^2)/(9*z) - (16*Zeta[3])/z) + 
     cA*cF*(14057/(432*z) - (77*Pi^2)/(18*z) + (8*Zeta[3])/z) + 
     deltaz*(cF*(396557/24000 + Pi^2/9)*tF + 
       cF^2*(261119/576 - (1675*Pi^2)/108 + (59*Pi^4)/45 - 
         (1069*Zeta[3])/3) + cA*cF*(-261119/1152 + (1675*Pi^2)/216 - 
         (59*Pi^4)/90 + (1069*Zeta[3])/6))) + 
   lmu*(deltaz*(cA*cF*(-35689/1350 - (7*Pi^2)/9) + 
       cF^2*(-5615/216 + (14*Pi^2)/9))*ttg2 + 
     fQ*((203*cF*deltaz*tF*ttQ1ttQbar1)/150 + (5923*cF*deltaz*tF*ttQ2)/2700 + 
       (5923*cF*deltaz*tF*ttQbar2)/2700 + ttq1ttQ1*((67*cF*deltaz*tF)/12 - 
         (cF*tF)/z) + ttq1ttQbar1*((67*cF*deltaz*tF)/12 - (cF*tF)/z) + 
       ttqbar1ttQ1*((67*cF*deltaz*tF)/12 - (cF*tF)/z) + 
       ttqbar1ttQbar1*((67*cF*deltaz*tF)/12 - (cF*tF)/z)) + 
     ttg1ttg1*(deltaz*((659*cF^2)/18 + cA*cF*(43331/5400 + (7*Pi^2)/9)) - 
       (8*cF^2)/z) + ttg1ttq1*(deltaz*((-1043*cA*cF)/36 + 
         cF^2*(-471/8 + 2*Pi^2)) + (11*cA*cF)/(2*z) + (4*cF^2)/z) + 
     ttg1ttqbar1*(deltaz*((-1043*cA*cF)/36 + cF^2*(-471/8 + 2*Pi^2)) + 
       (11*cA*cF)/(2*z) + (4*cF^2)/z) + deltaz*ttq2*((5923*cF*tF)/2700 - 
       (797*cF*nf*tF)/54 + cF^2*(791/48 + 2*Pi^2 - 8*Zeta[3]) + 
       cA*cF*(1409/24 - (43*Pi^2)/18 + 4*Zeta[3])) + 
     deltaz*ttqbar2*((5923*cF*tF)/2700 - (797*cF*nf*tF)/54 + 
       cF^2*(791/48 + 2*Pi^2 - 8*Zeta[3]) + cA*cF*(1409/24 - (43*Pi^2)/18 + 
         4*Zeta[3])) + ttq1ttq1*(-((cF*tF)/z) + 
       deltaz*((67*cF*tF)/12 + cF^2*(-3023/108 + (34*Pi^2)/9 - 8*Zeta[3]) + 
         cA*cF*(3023/216 - (17*Pi^2)/9 + 4*Zeta[3]))) + 
     ttqbar1ttqbar1*(-((cF*tF)/z) + deltaz*((67*cF*tF)/12 + 
         cF^2*(-3023/108 + (34*Pi^2)/9 - 8*Zeta[3]) + 
         cA*cF*(3023/216 - (17*Pi^2)/9 + 4*Zeta[3]))) + 
     ttq1ttqbar1*((-2*cF*tF)/z + deltaz*((313*cF*tF)/25 + 
         cA*cF*(-14057/216 + (77*Pi^2)/9 - 16*Zeta[3]) + 
         cF^2*(14057/108 - (154*Pi^2)/9 + 32*Zeta[3])))))

